Application Driven Joint Uplink-Downlink Optimization in Wireless Communications

This paper introduces a new mathematical framework, which is used to derive joint uplink/downlink achievable rate regions for multi-user spatial multiplexing between one base station and multiple terminals. The framework consists of two models: the first one is a simple transmission model for uplink and downlink, which is capable to give a lower bound on the capacity for the case that the transmission is subject to imperfect CSI. A detailed model for concrete channel estimation and feedback schemes provides parameter input to the former model and covers the most important aspects such as pilot design optimization, linear channel estimation, feedback delay, and feedback quantization. We apply this framework to determine optimal pilot densities and CSI feedback quantity, given that a weighted sum of uplink and downlink throughput is to be maximized for a certain user velocity. We show that for low speed, and if downlink throughput is of particular importance, a significant portion of the uplink should be invested into CSI feedback. At higher velocity, however, downlink performance becomes mainly affected by CSI feedback delay, and hence CSI feedback brings little gain considering the inherent sacrifice of uplink capacity. We further show that for high velocities, it becomes beneficial to use no CSI feedback at all, but apply random beamforming in the downlink and operate in time-division duplex.

==> figures/@pst_plot/addLabel.m <==
function plotObj = addLabel(plotObj, name, placement, coord, lineEnding, lineAttr)
  plotObj = addLine(plotObj, coord, lineEnding, lineAttr);
  plotObj = addText(plotObj, name, placement, coord(1:2));


==> figures/@pst_plot/addLegend.m <==
function obj = addLegend(obj, legend)
% adds a legend object
%
% legend.name
% legend.linecolor
% legend.linestyle
% legend.linewidth
% legend.dotstyle
  obj.legend.items{end+1} = legend;


==> figures/@pst_plot/addLine.m <==
function obj = addLine(obj, coord, arrow, style)
% Adds the given line
% coord := [X1 Y1 X2 Y2]
% arrow := '-' | '->' | '<-' | '<->'
% style := the usual comma-separated style list as used in pstricks
  line.coord = coord;
  line.arrow = arrow;
  line.style = style;
  obj.lines{end+1} = line;


==> figures/@pst_plot/addObject.m <==
function obj = addObject(obj, descr)
% Adds the given descr (usual pstricks commands) to this plot
  obj.objects{end+1} = descr;


==> figures/@pst_plot/addPlot.m <==
function obj = addPlot(obj, curve)
% adds a curve object
%
% curve.data := size(curve.data) == [2 x noDataPoints]
% curve.linecolor
% curve.plotstyle
% curve.linewidth
% curve.extras
% [curve.plotStep]
  obj.curves{end+1} = curve;


==> figures/@pst_plot/addText.m <==
function obj = addText(obj, text, refpoint, coord)
% Adds a text element
% text := the actual text
% orientation := parameters for \rput
% coord := [X Y]
  textObj.text = text;
  textObj.refpoint = refpoint;
  textObj.coord = coord;
  obj.textObjs{end+1} = textObj;


==> figures/@pst_plot/backup_do_plot.m <==
function do_plot(obj, filename, draw_grid, logBase, subticks)
% does the plot to the given filename
%
  xUnit = (obj.width - obj.leftMargin - 2) / (obj.dataRange(2) - obj.dataRange(1)); % we subtract "2" to ensure that the legend is within the picture frame
  yUnit = (obj.height - obj.lowerMargin - 2) / (obj.dataRange(4) - obj.dataRange(3));
  xU([xUnit obj.dataRange(1)], 1); % set the unit for the converting functions
  yU([yUnit obj.dataRange(3)], 1);

  pFile = fopen(filename, 'wt');
  fprintf(pFile, '\\begingroup\n');
  fprintf(pFile, '\\unitlength=1mm\n');
  fprintf(pFile, ['\\psset{xunit=' myNum2Str(xUnit) 'mm, yunit=' myNum2Str(yUnit) 'mm, linewidth=0.1mm}\n']);
  fprintf(pFile, ['\\psset{arrowsize=2pt 3, arrowlength=1.4, arrowinset=.4}']);
  fprintf(pFile, '\\psset{axesstyle=frame}\n');
  fprintf(pFile, ['\\begin{pspicture}(' myNum2Str(obj.dataRange(1) - obj.leftMargin/xUnit) ', ' myNum2Str(obj.dataRange(3) - obj.lowerMargin/yUnit) ')(' myNum2Str(obj.dataRange(2)) ', ' myNum2Str(obj.dataRange(4)) ')\n']);

  % draw the axes
  defaultAxes = ['xsubticks=' num2str(obj.Subticks(1)) ', ysubticks=' num2str(obj.Subticks(2)) ', Ox=' num2str(obj.dataRange(1)) ', Oy=' num2str(obj.dataRange(3)) ', Dx=' num2str(obj.Dx) ', Dy=' num2str(obj.Dy) ']{-}(' myNum2Str(obj.dataRange(1)) ', ' myNum2Str(obj.dataRange(3)) ')(' myNum2Str(obj.dataRange(1)) ', ' myNum2Str(obj.dataRange(3)) ')(' myNum2Str(obj.dataRange(2)) ', ' myNum2Str(obj.dataRange(4)) ')%%\n'];

  if logBase(1) == 1 && logBase(2) == 1
    defaultAxes = ['xylogBase=10, logLines=all, ' defaultAxes];
  elseif logBase(1) == 1 && logBase(2) == 0
    defaultAxes = ['xlogBase=10, logLines=x, ' defaultAxes];
  elseif logBase(1) == 0 && logBase(2) == 1
    defaultAxes = ['ylogBase=10, logLines=y, ' defaultAxes];
  end
  defaultAxes = ['subticks=' num2str(subticks) ', ' defaultAxes];

  fprintf(pFile, ['\\psaxes[' defaultAxes]);

  % make the grid (must be before the axes!
  if draw_grid(1) == 1
    fprintf(pFile, ['\\multips(' myNum2Str(obj.dataRange(1)+obj.Dx) ', ' myNum2Str(obj.dataRange(3)) ')(' myNum2Str(obj.Dx) ', 0.0){' num2str(round((obj.dataRange(2)-obj.dataRange(1)-obj.Dx)/obj.Dx)) '}{\\psline[linecolor=black, linestyle=dotted, linewidth=0.2mm](0, 0)(0, ' myNum2Str(obj.dataRange(4)-obj.dataRange(3)) ')}\n']);
  end
  if draw_grid(2) == 1
    fprintf(pFile, ['\\multips(' myNum2Str(obj.dataRange(1)) ', ' myNum2Str(obj.dataRange(3)+obj.Dy) ')(0, ' myNum2Str(obj.Dy) '){' num2str(round((obj.dataRange(4)-obj.dataRange(3)-obj.Dy)/obj.Dy)) '}{\\psline[linecolor=black, linestyle=dotted, linewidth=0.2mm](0, 0)(' myNum2Str(obj.dataRange(2)-obj.dataRange(1)) ', 0)}\n']);
  end

  % draw the axes description
  fprintf(pFile, ['\\rput[b](' myNum2Str((obj.dataRange(2) - obj.dataRange(1))/2 + obj.dataRange(1)) ', ' myNum2Str(obj.dataRange(3) - (obj.lowerMargin)/yUnit) '){' obj.xAxisDescr '}\n']);
  fprintf(pFile, ['\\rput[t]{90}(' myNum2Str(obj.dataRange(1) - obj.leftMargin/xUnit) ', ' myNum2Str((obj.dataRange(4) - obj.dataRange(3))/2 + obj.dataRange(3)) '){' obj.yAxisDescr '}\n']);

  % don't forget the clipping
  fprintf(pFile, ['\\psclip{\\psframe(' myNum2Str(obj.dataRange(1)) ', ' myNum2Str(obj.dataRange(3)) ')(' myNum2Str(obj.dataRange(2)) ', ' myNum2Str(obj.dataRange(4)) ')}\n']);

  % draw the actual data curves
  for curve=1:length(obj.curves)
    % there might be some extra code which is supposed to be added before
    if isfield(obj.curves{curve}, 'extraCode')
      fprintf(pFile, [obj.curves{curve}.extraCode '\n']);
    end
    
    % style of the curve
    fprintf(pFile, ['\\' obj.curves{curve}.type '[linecolor=' obj.curves{curve}.linecolor ', plotstyle=' obj.curves{curve}.plotstyle ', linewidth=' obj.curves{curve}.linewidth]); 
    if length(obj.curves{curve}.extras)
      fprintf(pFile, [', ' obj.curves{curve}.extras ']']);
    else
      fprintf(pFile, ']');
    end

    % plot it
    stepping = 1;
    if isfield(obj.curves{curve}, 'plotStep')
      stepping = obj.curves{curve}.plotStep;
    end
    for idx=1:length(obj.curves{curve}.data(:, 1))
      if mod(idx-1, stepping) == 0
	fprintf(pFile, ['(' myNum2Str(obj.curves{curve}.data(idx, 1)) ', ' myNum2Str(obj.curves{curve}.data(idx, 2)) ')']);
      end
    end
    fprintf(pFile, '\n');
  end

  fprintf(pFile, '\\endpsclip\n');

  % now draw the lines
  for idxLine=1:length(obj.lines)
    fprintf(pFile, ['\\psline[' obj.lines{idxLine}.style ']{' obj.lines{idxLine}.arrow '}(' myNum2Str(obj.lines{idxLine}.coord(1)) ', ' myNum2Str(obj.lines{idxLine}.coord(2)) ')(' myNum2Str(obj.lines{idxLine}.coord(3)) ', ' myNum2Str(obj.lines{idxLine}.coord(4)) ')\n']);
  end

  % draw the text objs
  for idxText=1:length(obj.textObjs)
    fprintf(pFile, ['\\rput[' obj.textObjs{idxText}.refpoint '](' myNum2Str(obj.textObjs{idxText}.coord(1)) ', ' myNum2Str(obj.textObjs{idxText}.coord(2)) '){\\psframebox[linestyle=none, fillcolor=white, fillstyle=solid]{' obj.textObjs{idxText}.text '}}\n']);
  end

  % draw the remaining objs
  for idxObj=1:length(obj.objects)
    fprintf(pFile, [obj.objects{idxObj} '\n']);
  end

  % draw the legend
  lowerFrameBound = obj.legend.frame(3) - (length(obj.legend.items)-1)*obj.legend.Dy - 6;
  if length(obj.legend.items) > 0
    fprintf(pFile, ['\\psframe[linecolor=black, fillstyle=solid, fillcolor=white, shadowcolor=lightgray, shadowsize=1mm, shadow=true](' xU(obj.legend.frame(1)) ', ' yU(lowerFrameBound) ')(' xU(obj.legend.frame(2)) ', ' yU(obj.legend.frame(3)) ')\n']);
  end
  currentY = obj.legend.frame(3) - 3;
  for idx=1:length(obj.legend.items)
    fprintf(pFile, ['\\rput[l](' xU(obj.legend.frame(1)+9) ', ' yU(currentY) '){' obj.legend.items{idx}.name '}\n']);
    if strcmpi(obj.legend.items{idx}.linecolor, 'none') ~= 1
      fprintf(pFile, ['\\psline[linecolor=' obj.legend.items{idx}.linecolor ', linestyle=' obj.legend.items{idx}.linestyle ', linewidth=' obj.legend.items{idx}.linewidth '](' xU(obj.legend.frame(1)+2) ', ' yU(currentY) ')(' xU(obj.legend.frame(1)+6) ', ' yU(currentY) ')\n']);
    end
    if strcmpi(obj.legend.items{idx}.dotstyle, 'none') ~= 1
      fprintf(pFile, ['\\psline[linecolor=' obj.legend.items{idx}.linecolor ', linestyle=' obj.legend.items{idx}.linestyle ', linewidth=' obj.legend.items{idx}.linewidth '](' xU(obj.legend.frame(1)+2) ', ' yU(currentY) ')(' xU(obj.legend.frame(1)+6) ', ' yU(currentY) ')\n']);
      fprintf(pFile, ['\\psdots[linecolor=' obj.legend.items{idx}.linecolor ', linestyle=' obj.legend.items{idx}.linestyle ', linewidth=' obj.legend.items{idx}.linewidth ', dotstyle=' obj.legend.items{idx}.dotstyle ', dotscale=' obj.legend.items{idx}.dotscale ', linecolor=' obj.legend.items{idx}.dotcolor '](' xU(obj.legend.frame(1)+4) ', ' yU(currentY) ')\n']);
    end
    currentY = currentY - obj.legend.Dy;
  end

  fprintf(pFile, '\n');
  fprintf(pFile, '\\end{pspicture}\n');
  fprintf(pFile, '\\endgroup\n');
  fprintf(pFile, '\\endinput\n');
  fclose(pFile);
  
function str = myNum2Str(val)
  str = sprintf('%.5f', val);

function str = xU(x, t)
  persistent xUnit displ
  if exist('t')
    xUnit = x(1);
    displ = x(2);
    str = '';
    return
  end
  str = myNum2Str(displ + x / xUnit);

function str = yU(y, t)
  persistent yUnit displ
  if exist('t')
    yUnit = y(1);
    displ = y(2);
    str = '';
    return;
  end
  str = myNum2Str(displ + y / yUnit);



==> figures/@pst_plot/do_plot.m <==
function do_plot(obj, filename, draw_grid, logBase, subticks)
% does the plot to the given filename
%
  xUnit = (obj.width - obj.leftMargin - 2) / (obj.dataRange(2) - obj.dataRange(1)); % we subtract "2" to ensure that the legend is within the picture frame
  yUnit = (obj.height - obj.lowerMargin - 2) / (obj.dataRange(4) - obj.dataRange(3));
  xU([xUnit obj.dataRange(1)], 1); % set the unit for the converting functions
  yU([yUnit obj.dataRange(3)], 1);

  pFile = fopen(filename, 'wt');
  fprintf(pFile, '\\begingroup\n');
  fprintf(pFile, '\\unitlength=1mm\n');
  fprintf(pFile, ['\\psset{xunit=' myNum2Str(xUnit) 'mm, yunit=' myNum2Str(yUnit) 'mm, linewidth=0.1mm}\n']);
  fprintf(pFile, ['\\psset{arrowsize=2pt 3, arrowlength=1.4, arrowinset=.4}']);
  fprintf(pFile, '\\psset{axesstyle=frame}\n');
  fprintf(pFile, ['\\begin{pspicture}(' myNum2Str(obj.dataRange(1) - obj.leftMargin/xUnit) ', ' myNum2Str(obj.dataRange(3) - obj.lowerMargin/yUnit) ')(' myNum2Str(obj.dataRange(2)) ', ' myNum2Str(obj.dataRange(4)) ')\n']);

  % draw the axes
  defaultAxes = ['labels=' obj.labels ', xsubticks=' num2str(obj.Subticks(1)) ', ysubticks=' num2str(obj.Subticks(2)) ', Ox=' num2str(obj.dataRange(1)) ', Oy=' num2str(obj.dataRange(3)) ', Dx=' num2str(obj.Dx) ', Dy=' num2str(obj.Dy) ']{-}(' myNum2Str(obj.dataRange(1)) ', ' myNum2Str(obj.dataRange(3)) ')(' myNum2Str(obj.dataRange(1)) ', ' myNum2Str(obj.dataRange(3)) ')(' myNum2Str(obj.dataRange(2)) ', ' myNum2Str(obj.dataRange(4)) ')%%\n'];

  if logBase(1) == 1 && logBase(2) == 1
    defaultAxes = ['xylogBase=10, logLines=all, ' defaultAxes];
  elseif logBase(1) == 1 && logBase(2) == 0
    defaultAxes = ['xlogBase=10, logLines=x, ' defaultAxes];
  elseif logBase(1) == 0 && logBase(2) == 1
    defaultAxes = ['ylogBase=10, logLines=y, ' defaultAxes];
  end
  defaultAxes = ['subticks=' num2str(subticks) ', ' defaultAxes];

  fprintf(pFile, ['\\psaxes[' defaultAxes]);

  % make the grid (must be before the axes!
  if draw_grid(1) == 1
    fprintf(pFile, ['\\multips(' myNum2Str(obj.dataRange(1)+obj.Dx) ', ' myNum2Str(obj.dataRange(3)) ')(' myNum2Str(obj.Dx) ', 0.0){' num2str(round((obj.dataRange(2)-obj.dataRange(1)-obj.Dx)/obj.Dx)) '}{\\psline[linecolor=black, linestyle=dotted, linewidth=0.2mm](0, 0)(0, ' myNum2Str(obj.dataRange(4)-obj.dataRange(3)) ')}\n']);
  end
  if draw_grid(2) == 1
    fprintf(pFile, ['\\multips(' myNum2Str(obj.dataRange(1)) ', ' myNum2Str(obj.dataRange(3)+obj.Dy) ')(0, ' myNum2Str(obj.Dy) '){' num2str(round((obj.dataRange(4)-obj.dataRange(3)-obj.Dy)/obj.Dy)) '}{\\psline[linecolor=black, linestyle=dotted, linewidth=0.2mm](0, 0)(' myNum2Str(obj.dataRange(2)-obj.dataRange(1)) ', 0)}\n']);
  end

  % draw the axes description
  fprintf(pFile, ['\\rput[b](' myNum2Str((obj.dataRange(2) - obj.dataRange(1))/2 + obj.dataRange(1)) ', ' myNum2Str(obj.dataRange(3) - (obj.lowerMargin)/yUnit) '){' obj.xAxisDescr '}\n']);
  fprintf(pFile, ['\\rput[t]{90}(' myNum2Str(obj.dataRange(1) - obj.leftMargin/xUnit) ', ' myNum2Str((obj.dataRange(4) - obj.dataRange(3))/2 + obj.dataRange(3)) '){' obj.yAxisDescr '}\n']);

  % don't forget the clipping
  fprintf(pFile, ['\\psclip{\\psframe(' myNum2Str(obj.dataRange(1)) ', ' myNum2Str(obj.dataRange(3)) ')(' myNum2Str(obj.dataRange(2)) ', ' myNum2Str(obj.dataRange(4)) ')}\n']);

  % draw the actual data curves
  for curve=1:length(obj.curves)
    % there might be some extra code which is supposed to be added before
    if isfield(obj.curves{curve}, 'extraCode')
      fprintf(pFile, [obj.curves{curve}.extraCode '\n']);
    end
    
    % style of the curve
    fprintf(pFile, ['\\' obj.curves{curve}.type '[linecolor=' obj.curves{curve}.linecolor ', plotstyle=' obj.curves{curve}.plotstyle ', linewidth=' obj.curves{curve}.linewidth]); 
    if length(obj.curves{curve}.extras)
      fprintf(pFile, [', ' obj.curves{curve}.extras ']']);
    else
      fprintf(pFile, ']');
    end

    % plot it
    stepping = 1;
    if isfield(obj.curves{curve}, 'plotStep')
      stepping = obj.curves{curve}.plotStep;
    end
    for idx=1:length(obj.curves{curve}.data(:, 1))
      if mod(idx-1, stepping) == 0
	fprintf(pFile, ['(' myNum2Str(obj.curves{curve}.data(idx, 1)) ', ' myNum2Str(obj.curves{curve}.data(idx, 2)) ')']);
      end
    end
    fprintf(pFile, '\n');
  end

  fprintf(pFile, '\\endpsclip\n');

  % now draw the lines
  for idxLine=1:length(obj.lines)
    fprintf(pFile, ['\\psline[' obj.lines{idxLine}.style ']{' obj.lines{idxLine}.arrow '}(' myNum2Str(obj.lines{idxLine}.coord(1)) ', ' myNum2Str(obj.lines{idxLine}.coord(2)) ')(' myNum2Str(obj.lines{idxLine}.coord(3)) ', ' myNum2Str(obj.lines{idxLine}.coord(4)) ')\n']);
  end

  % draw the text objs
  for idxText=1:length(obj.textObjs)
    fprintf(pFile, ['\\rput[' obj.textObjs{idxText}.refpoint '](' myNum2Str(obj.textObjs{idxText}.coord(1)) ', ' myNum2Str(obj.textObjs{idxText}.coord(2)) '){\\psframebox[linestyle=none, fillcolor=white, fillstyle=solid]{' obj.textObjs{idxText}.text '}}\n']);
  end

  % draw the remaining objs
  for idxObj=1:length(obj.objects)
    fprintf(pFile, [obj.objects{idxObj} '\n']);
  end

  % draw the legend
  lowerFrameBound = obj.legend.frame(3) - (length(obj.legend.items)-1)*obj.legend.Dy - 6;
  if length(obj.legend.items) > 0
    fprintf(pFile, ['\\psframe[linecolor=black, fillstyle=solid, fillcolor=white, shadowcolor=lightgray, shadowsize=1mm, shadow=true](' xU(obj.legend.frame(1)) ', ' yU(lowerFrameBound) ')(' xU(obj.legend.frame(2)) ', ' yU(obj.legend.frame(3)) ')\n']);
  end
  currentY = obj.legend.frame(3) - 3;
  for idx=1:length(obj.legend.items)
    fprintf(pFile, ['\\rput[l](' xU(obj.legend.frame(1)+9) ', ' yU(currentY) '){' obj.legend.items{idx}.name '}\n']);
    if strcmpi(obj.legend.items{idx}.linecolor, 'none') ~= 1
      fprintf(pFile, ['\\psline[linecolor=' obj.legend.items{idx}.linecolor ', linestyle=' obj.legend.items{idx}.linestyle ', linewidth=' obj.legend.items{idx}.linewidth '](' xU(obj.legend.frame(1)+2) ', ' yU(currentY) ')(' xU(obj.legend.frame(1)+6) ', ' yU(currentY) ')\n']);
    end
    if strcmpi(obj.legend.items{idx}.dotstyle, 'none') ~= 1
      fprintf(pFile, ['\\psline[linecolor=' obj.legend.items{idx}.linecolor ', linestyle=' obj.legend.items{idx}.linestyle ', linewidth=' obj.legend.items{idx}.linewidth '](' xU(obj.legend.frame(1)+2) ', ' yU(currentY) ')(' xU(obj.legend.frame(1)+6) ', ' yU(currentY) ')\n']);
      fprintf(pFile, ['\\psdots[linecolor=' obj.legend.items{idx}.linecolor ', linestyle=' obj.legend.items{idx}.linestyle ', linewidth=' obj.legend.items{idx}.linewidth ', dotstyle=' obj.legend.items{idx}.dotstyle ', dotscale=' obj.legend.items{idx}.dotscale ', linecolor=' obj.legend.items{idx}.dotcolor '](' xU(obj.legend.frame(1)+4) ', ' yU(currentY) ')\n']);
    end
    currentY = currentY - obj.legend.Dy;
  end

  fprintf(pFile, '\n');
  fprintf(pFile, '\\end{pspicture}\n');
  fprintf(pFile, '\\endgroup\n');
  fprintf(pFile, '\\endinput\n');
  fclose(pFile);
  
function str = myNum2Str(val)
  str = sprintf('%.5f', val);

function str = xU(x, t)
  persistent xUnit displ
  if exist('t')
    xUnit = x(1);
    displ = x(2);
    str = '';
    return
  end
  str = myNum2Str(displ + x / xUnit);

function str = yU(y, t)
  persistent yUnit displ
  if exist('t')
    yUnit = y(1);
    displ = y(2);
    str = '';
    return;
  end
  str = myNum2Str(displ + y / yUnit);



==> figures/@pst_plot/get.m <==
function val = get(obj, prop)
% returns the value as specified by prop
  switch prop
    case 'curves'
      val = obj.curves;
    case 'legend'
      val = obj.legend.items;
    otherwise      
      error(['Cannot return ' prop]);
  end


==> figures/@pst_plot/linplot.m <==
function plot(obj, filename)
% does the plot to the given filename
  
  do_plot(obj, filename, [1 1], [0 0], 0);


==> figures/@pst_plot/logplot.m <==
function plot(obj, filename)
% does the plot to the given filename

  do_plot(obj, filename, [0 0], [1 1], 10);


==> figures/@pst_plot/pst_plot.m <==
function obj = pst_plot(dataRange)
  obj.dataRange = dataRange;
  obj.leftMargin = 10;
  obj.lowerMargin = 8;
  obj.width = 84;
  obj.height = 55;
  obj.Dx = -1;
  obj.Subticks = [1 10];
  obj.Dy = -1;
  obj.xAxisDescr = '';
  obj.yAxisDescr = '';
  obj.curves = {};
  obj.legend.items = {};
  obj.legend.frame = [];
  obj.legend.Dy = -1;
  obj.lines = {};
  obj.textObjs = {};
  obj.objects = {};
  obj.labels = 'all';
  obj = class(obj, 'pst_plot');
  


==> figures/@pst_plot/removeLines.m <==
function obj = removeLines(obj)
  obj.lines = {};


==> figures/@pst_plot/removeObjects.m <==
function obj = removeObjects(obj)
% Removes all objects from the list
  obj.objects = {};


==> figures/@pst_plot/removeTextObjs.m <==
function obj = removetextObjs(obj)
  obj.textObjs = {};


==> figures/@pst_plot/semilogy.m <==
function semilogy(obj, filename)
% does the plot to the given filename

  do_plot(obj, filename, [1 0], [0 1], 10);


==> figures/@pst_plot/set.m <==
function obj = set(obj, props)
% sets properties of the diagram
% leftMargin := space for the y-title; Default: 7
% lowerMargin := space for the x-title (it is placed at -lowerMargin/2); Default: 10
% width := actual diagram width in mm; Default: 84
% height := actual diagram heigh in mm; Default: 55
% Dx := x-stepping of the grid
% Dy := y-stepping of the grid
% xAxisDescr := description of the x-Axis
% yAxisDescr := description of the y-Axis
% dataRange := actual data range [xMin xMax yMin yMax]
% curves := set the curve cell array; Usually to set to {}
% LegendFrame := [xMin xMax yMax]
% LegendDy := stepping for legend
% legend := set the legen cell array

  for prop=1:length(props)
    switch props{prop}{1}
      case 'leftMargin' % place for the y-title
	obj.leftMargin = props{prop}{2};
      case 'lowerMargin' % place for the x-title
	obj.lowerMargin = props{prop}{2};
      case 'width' % width in mm of the actual diagram
	obj.width = props{prop}{2};
      case 'height' % height in mm of the actual diagram
	obj.height = props{prop}{2};
      case 'Dx' % grid stepping in x-direction
	obj.Dx = props{prop}{2};
      case 'Dy' % grid stepping in y-direction
	obj.Dy = props{prop}{2};
      case 'xAxisDescr' % x-axis description
	obj.xAxisDescr = props{prop}{2};
      case 'yAxisDescr' % y-axis description
	obj.yAxisDescr = props{prop}{2};
      case 'dataRange' % actual data range [xMin xMax yMin yMax]
	obj.dataRange = props{prop}{2};
      case 'curves' % array with curve data
	obj.curves = props{prop}{2};
      case 'LegendFrame' % frame in mm for legend
	obj.legend.frame = props{prop}{2};
      case 'LegendDy' % Dy for legend in mm
	obj.legend.Dy = props{prop}{2};
      case 'legends' % array with legend data
	obj.legend.items = props{prop}{2};
      case 'Subticks' % array with legend data
	obj.Subticks = props{prop}{2};
      case 'labels'
	obj.labels = props{prop}{2};
      otherwise
	error(['Unkown property ' props{prop}{1}]);
    end
  end


==> figures/addExtraPlotObjects.m <==
function plotObj = addExtraPlotObjects(plotObj, extraLegendEntries, extraTLtext, extraTL2text, extraTRtext, extraTR2text, extraBLtext, extraBL2text, extraBRtext, extraBR2text, extraArrows, extraBubbles, extraEllipses, extraTexts, extraBackgroundPolygons) %#ok

definitions;

if ~isempty(extraLegendEntries)

    % loop through legend entries
    for idx = 1:length(extraLegendEntries)/2
        texlegend.name = extraLegendEntries{(idx-1)*2+2};
        texlegend.linestyle = lineStyle_tex{extraLegendEntries{(idx-1)*2+1}};
        texlegend.linewidth = lineWidth_tex{extraLegendEntries{(idx-1)*2+1}};
        texlegend.linecolor = lineColor_tex{extraLegendEntries{(idx-1)*2+1}};
        if ~isempty(groupedWith{extraLegendEntries{(idx-1)*2+1}})
            groupedCurves = sort([extraLegendEntries{(idx-1)*2+1} groupedWith{extraLegendEntries{(idx-1)*2+1}}]);
            texlegend.dotstyle = {dotStyle_tex{groupedCurves(1)} dotStyle_tex{groupedCurves(2)}}; %#ok
        else
            texlegend.dotstyle = dotStyle_tex{extraLegendEntries{(idx-1)*2+1}};
        end
        texlegend.dotscale = dotScale_tex{extraLegendEntries{(idx-1)*2+1}};
        texlegend.dotcolor = lineColor_tex{extraLegendEntries{(idx-1)*2+1}};
        plotObj = addLegend(plotObj, texlegend);
    end % idx

end

% add extra text, if desired
if ~isempty(extraTLtext) %#ok
    plotObj = addTLtext(plotObj, extraTLtext);
end
if ~isempty(extraTL2text) %#ok
    plotObj = addTL2text(plotObj, extraTL2text);
end
if ~isempty(extraTRtext) %#ok
    plotObj = addTRtext(plotObj, extraTRtext);
end
if ~isempty(extraTR2text) %#ok
    plotObj = addTR2text(plotObj, extraTR2text);
end
if ~isempty(extraBLtext) %#ok
    plotObj = addBLtext(plotObj, extraBLtext);
end
if ~isempty(extraBL2text) %#ok
    plotObj = addBL2text(plotObj, extraBL2text);
end
if ~isempty(extraBRtext) %#ok
    plotObj = addBRtext(plotObj, extraBRtext);
end
if ~isempty(extraBR2text) %#ok
    plotObj = addBR2text(plotObj, extraBR2text);
end

% add extra arrows, if desired
if ~isempty(extraArrows) %#ok
    for x=1:length(extraArrows)/5
        plotObj = addArrow(plotObj, [extraArrows{(x-1)*5+1}, extraArrows{(x-1)*5+2}], [extraArrows{(x-1)*5+3}, extraArrows{(x-1)*5+4}], 'above', extraArrows{(x-1)*5+5});
    end
end

% add extra bubbles, if desired
if ~isempty(extraBubbles) %#ok
    for x=1:length(extraBubbles)/3
        plotObj = addBubble(plotObj, [extraBubbles{(x-1)*3+1}, extraBubbles{(x-1)*3+2}], extraBubbles{(x-1)*3+3});
    end
end

% add extra ellipses, if desired
if ~isempty(extraEllipses) %#ok
    for x=1:length(extraEllipses)/5
        plotObj = addEllipse(plotObj, [extraEllipses{(x-1)*5+1}, extraEllipses{(x-1)*5+2}], extraEllipses{(x-1)*5+3}, extraEllipses{(x-1)*5+4}, extraEllipses{(x-1)*5+5});
    end
end

% add extra text, if desired
if ~isempty(extraTexts) %#ok
    for x=1:length(extraTexts)/3
        plotObj = addText(plotObj, [extraTexts{(x-1)*3+1}, extraTexts{(x-1)*3+2}], 'c', extraTexts{(x-1)*3+3});
    end
end

% add extra background polygons, if desired
if ~isempty(extraBackgroundPolygons) %#ok
    for x=1:length(extraBackgroundPolygons)/3
        curveID1 = extraBackgroundPolygons{(x-1)*3+1};
        curveID2 = extraBackgroundPolygons{(x-1)*3+2};
        color = extraBackgroundPolygons{(x-1)*3+3};
        plotObj = addBackgroundPolygon(plotObj, curveID1, curveID2, color);
    end
end
          

==> figures/default_styles.m <==
path(path, '..');

global_default_styles;

DEFAULT_STYLE_HK = COUNTER_MAX + 1;
default_style{DEFAULT_STYLE_HK}.linecolor = 'black';
default_style{DEFAULT_STYLE_HK}.linestyle = 'dashed';
default_style{DEFAULT_STYLE_HK}.dotstyle = 'triangle';
default_style{DEFAULT_STYLE_HK}.showpoints = 'true';

DEFAULT_STYLE_DPC = COUNTER_MAX + 2;
default_style{DEFAULT_STYLE_DPC}.linecolor = 'black';
default_style{DEFAULT_STYLE_DPC}.linestyle = 'solid';
default_style{DEFAULT_STYLE_DPC}.dotstyle = '*';
default_style{DEFAULT_STYLE_DPC}.showpoints = 'true';

DEFAULT_STYLE_DPC_DIRECT = COUNTER_MAX + 3;
default_style{DEFAULT_STYLE_DPC_DIRECT}.linecolor = 'red';
default_style{DEFAULT_STYLE_DPC_DIRECT}.linestyle = 'solid';
default_style{DEFAULT_STYLE_DPC_DIRECT}.dotstyle = 'square';
default_style{DEFAULT_STYLE_DPC_DIRECT}.showpoints = 'true';

DEFAULT_STYLE_DPC_HK = COUNTER_MAX + 4;
default_style{DEFAULT_STYLE_DPC_HK}.linecolor = 'red';
default_style{DEFAULT_STYLE_DPC_HK}.linestyle = 'dashed';
default_style{DEFAULT_STYLE_DPC_HK}.dotstyle = '*';
default_style{DEFAULT_STYLE_DPC_HK}.showpoints = 'true';

DEFAULT_STYLE_DIRECT_HK = COUNTER_MAX + 5;
default_style{DEFAULT_STYLE_DIRECT_HK}.linecolor = 'blue';
default_style{DEFAULT_STYLE_DIRECT_HK}.linestyle = 'solid';
default_style{DEFAULT_STYLE_DIRECT_HK}.dotstyle = 'triangle';
default_style{DEFAULT_STYLE_DIRECT_HK}.showpoints = 'true';

DEFAULT_STYLE_SINGLE_PATH = COUNTER_MAX + 6;
default_style{DEFAULT_STYLE_SINGLE_PATH}.linecolor = 'blue';
default_style{DEFAULT_STYLE_SINGLE_PATH}.linestyle = 'solid';
default_style{DEFAULT_STYLE_SINGLE_PATH}.dotstyle = 'o';
default_style{DEFAULT_STYLE_SINGLE_PATH}.showpoints = 'true';

DEFAULT_STYLE_MULTI_PATH = COUNTER_MAX + 7;
default_style{DEFAULT_STYLE_MULTI_PATH}.linecolor = 'blue';
default_style{DEFAULT_STYLE_MULTI_PATH}.linestyle = 'solid';
default_style{DEFAULT_STYLE_MULTI_PATH}.dotstyle = 'pentagon';
default_style{DEFAULT_STYLE_MULTI_PATH}.showpoints = 'true';

DEFAULT_STYLE_TDD = COUNTER_MAX + 8;
default_style{DEFAULT_STYLE_TDD}.linecolor = 'red';
default_style{DEFAULT_STYLE_TDD}.dotstyle = 'square';
default_style{DEFAULT_STYLE_TDD}.showpoints = 'true';
default_style{DEFAULT_STYLE_TDD}.linestyle = 'dashed';

DEFAULT_STYLE_FDD = COUNTER_MAX + 9;
default_style{DEFAULT_STYLE_FDD}.linecolor = 'red';
default_style{DEFAULT_STYLE_FDD}.dotstyle = 'o';
default_style{DEFAULT_STYLE_FDD}.showpoints = 'true';
default_style{DEFAULT_STYLE_FDD}.linestyle = 'dashed';

DEFAULT_STYLE_ETW = COUNTER_MAX + 10;
default_style{DEFAULT_STYLE_ETW}.linecolor = 'darkgreen';
default_style{DEFAULT_STYLE_ETW}.dotstyle = 'square';
default_style{DEFAULT_STYLE_ETW}.showpoints = 'true';
default_style{DEFAULT_STYLE_ETW}.linestyle = 'dashed';

DEFAULT_STYLE_HK_HK = COUNTER_MAX + 11;
default_style{DEFAULT_STYLE_HK_HK}.linecolor = 'blue';
default_style{DEFAULT_STYLE_HK_HK}.linestyle = 'dashed';
default_style{DEFAULT_STYLE_HK_HK}.dotstyle = 'triangle, dotangle=180';
default_style{DEFAULT_STYLE_HK_HK}.showpoints = 'true';

DEFAULT_STYLE_DPC_ETW = COUNTER_MAX + 12;
default_style{DEFAULT_STYLE_DPC_ETW}.linecolor = 'red';
default_style{DEFAULT_STYLE_DPC_ETW}.linestyle = 'dashed';
default_style{DEFAULT_STYLE_DPC_ETW}.dotstyle = 'square';
default_style{DEFAULT_STYLE_DPC_ETW}.showpoints = 'true';

DEFAULT_STYLE_ETW_ETW = COUNTER_MAX + 13;
default_style{DEFAULT_STYLE_ETW_ETW}.linecolor = 'blue';
default_style{DEFAULT_STYLE_ETW_ETW}.linestyle = 'dashed';
default_style{DEFAULT_STYLE_ETW_ETW}.dotstyle = 'square';
default_style{DEFAULT_STYLE_ETW_ETW}.showpoints = 'true';


==> figures/plot_results.m <==
function plot_results(setup, alpha, diagonalLength)
  load(['results.' num2str(setup) 'x' num2str(setup) '.mat']);

  % Prepare the plot
  plotObj = pst_plot([0 16 0 14]);
  plotObj = set(plotObj, {{'Dx', 2}, {'Dy', 2}, {'Subticks', [1 1]}, {'leftMargin', 10}, {'lowerMargin', 10}, {'xAxisDescr', 'Uplink rate $R^{\\text{net}}_{\\text{UL}}$ [bpcu]'}, {'yAxisDescr', 'Downlink rate $R^{\\text{net}}_{\\text{DL}}$ [bpcu]'}});

  plotObj = set(plotObj, {{'width', 84}, {'height', 75}});
  plotObj = set(plotObj, {{'LegendFrame', [2 30 18]}, {'LegendDy', 5}});

  IntersectionCurve = zeros(length(allResults), 2, length(alpha));
  for idxCurve=1:length(allResults)
    curve.data = allResults{idxCurve};
    curve.plotstyle = 'curve';
    curve.linewidth = '0.2mm';
    curve.type = 'psline';
    curve.linecolor = 'blue';
    curve.extras = ['showpoints=false, linestyle=solid'];
    plotObj = addPlot(plotObj, curve);

    % find the intersection with the R_UL = R_DL
    Points = allResults{idxCurve}(2:end-1, :);
    [Points(:, 1) Points(:, 2)] = poly2cw(Points(:, 1), Points(:, 2));
    for idxAlpha=1:length(alpha)
      % find the intersection with the R_DL = a * R_UL
      Points_Common = [0 0; 100 0; 100 alpha(idxAlpha)*100; 0 0];
      [Points_Common(:, 1) Points_Common(:, 2)] = poly2cw(Points_Common(:, 1), Points_Common(:, 2));
      [x y] = polybool('intersection', Points(:, 1), Points(:, 2), Points_Common(:, 1), Points_Common(:, 2));
      [ymax index] = max(y);
      IntersectionCurve(idxCurve, :, idxAlpha) = [x(index) ymax];
    end
  end

  for idxCurve=1:length(alpha)
    curve.data = IntersectionCurve(:, :, idxCurve);
    curve.extras = ['showpoints=true, linestyle=none, dotstyle=o, dotscale=2 2'];
    curve.linecolor = 'red';
    plotObj = addPlot(plotObj, curve);

    scaling = sqrt(diagonalLength(idxCurve)^2/(alpha(idxCurve)^2 + 1));
    plotObj = addLine(plotObj, [0 0 scaling scaling*alpha(idxCurve)], '-', 'linecolor=black, linewidth=0.1mm, linestyle=dashed');
    if abs(alpha(idxCurve) - 1.0) > 1e-2 && alpha(idxCurve) > 1 - 1e-2
      plotObj = addText(plotObj, ['$R^{\\text{net}}_{\\text{DL}} = ' num2str(alpha(idxCurve)) '\\cdot R^{\\text{net}}_{\\text{UL}}$'], 'c', [scaling scaling*alpha(idxCurve)]);
    elseif alpha(idxCurve) < 1
      plotObj = addText(plotObj, ['$R^{\\text{net}}_{\\text{DL}} = \\frac{1}{' num2str(round(1/alpha(idxCurve))) '} R^{\\text{net}}_{\\text{UL}}$'], 'c', [scaling scaling*alpha(idxCurve)]);
    else
      plotObj = addText(plotObj, ['$R^{\\text{net}}_{\\text{DL}} = R^{\\text{net}}_{\\text{UL}}$'], 'c', [scaling scaling*alpha(idxCurve)]);
    end
  end

  % Legend
  plotObj = addLine(plotObj, [1.8 2 1.8 13], '->', 'linecolor=black, linewidth=0.1mm, linestyle=solid');
  plotObj = addText(plotObj, '\\rotatebox{90}{$v = [100, 30, 10, 3, 0]$ km/h}', 'c', [1 7]);
  linplot(plotObj, ['results.' num2str(setup) 'x' num2str(setup) '.tex']);

